Derived Codebooks for High-Accuracy Nearest Neighbor Search

High-dimensional Nearest Neighbor (NN) search is central in multimedia search systems. Product Quantization (PQ) is a widespread NN search technique which has a high performance and good scalability. PQ compresses high-dimensional vectors into compact codes thanks to a combination of quantizers. Large databases can, therefore, be stored entirely in RAM, enabling fast responses to NN queries. In almost all cases, PQ uses 8-bit quantizers as they offer low response times. In this paper, we advocate the use of 16-bit quantizers. Compared to 8-bit quantizers, 16-bit quantizers boost accuracy but they increase response time by a factor of 3 to 10. We propose a novel approach that allows 16-bit quantizers to offer the same response time as 8-bit quantizers, while still providing a boost of accuracy. Our approach builds on two key ideas: (i) the construction of derived codebooks that allow a fast and approximate distance evaluation, and (ii) a two-pass NN search procedure which builds a candidate set using the derived codebooks, and then refines it using 16-bit quantizers. On 1 billion SIFT vectors, with an inverted index, our approach offers a Recall@100 of 0.85 in 5.2 ms. By contrast, 16-bit quantizers alone offer a Recall@100 of 0.85 in 39 ms, and 8-bit quantizers a Recall@100 of 0.82 in 3.8 ms.

==> fig/quantizer/generate_points.py <==
#!/usr/bin/env python

import random
import numpy as np
import matplotlib.pyplot as plt
from scipy.cluster.vq import kmeans
from scipy.spatial import Voronoi, voronoi_plot_2d

def make_uniform_voronoi(centroid_count=32, sampling_factor=512):
    # Generate points
    points = np.random.rand(centroid_count * sampling_factor, 2)
    # Generate centroids
    centroids, _ = kmeans(points, centroid_count)
    # Compute Voronoi diagram
    return Voronoi(centroids)

# Shamelessly stolen from 
# http://stackoverflow.com/questions/20515554/colorize-voronoi-diagram
def close_polygons_voronoi(voronoi, radius=None):
    if voronoi.points.shape[1] != 2:
        raise ValueError("Requires 2D input")

    new_regions = []
    new_vertices = voronoi.vertices.tolist()

    center = voronoi.points.mean(axis=0)
    if radius is None:
        radius = voronoi.points.ptp().max()

    # Construct a map containing all ridges for a given point
    all_ridges = {}
    for (p1, p2), (v1, v2) in zip(voronoi.ridge_points, voronoi.ridge_vertices):
        all_ridges.setdefault(p1, []).append((p2, v1, v2))
        all_ridges.setdefault(p2, []).append((p1, v1, v2))

    # Reconstruct infinite regions
    for p1, region in enumerate(voronoi.point_region):
        vertices = voronoi.regions[region]

        if all(v >= 0 for v in vertices):
            # finite region
            new_regions.append(vertices)
            continue

        # reconstruct a non-finite region
        ridges = all_ridges[p1]
        new_region = [v for v in vertices if v >= 0]

        for p2, v1, v2 in ridges:
            if v2 < 0:
                v1, v2 = v2, v1
            if v1 >= 0:
                # finite ridge: already in the region
                continue

            # Compute the missing endpoint of an infinite ridge

            t = voronoi.points[p2] - voronoi.points[p1] # tangent
            t /= np.linalg.norm(t)
            n = np.array([-t[1], t[0]])  # normal

            midpoint = voronoi.points[[p1, p2]].mean(axis=0)
            direction = np.sign(np.dot(midpoint - center, n)) * n
            far_point = voronoi.vertices[v2] + direction * radius

            new_region.append(len(new_vertices))
            new_vertices.append(far_point.tolist())

        # sort region counterclockwise
        vs = np.asarray([new_vertices[v] for v in new_region])
        c = vs.mean(axis=0)
        angles = np.arctan2(vs[:,1] - c[1], vs[:,0] - c[0])
        new_region = np.array(new_region)[np.argsort(angles)]

        # finish
        new_regions.append(new_region.tolist())

    return new_regions, np.asarray(new_vertices)

def check_append_ridge(ridges, start, end):
    if start[0] == end[0] or start[1] == end[1]:
        return
    ridges.append([start, end])

def region_to_ridges(region, vertices):
    ridges = []
    region.append(region[0])
    for i in range(len(region) - 1):
        start_id = region[i]
        end_id = region[i + 1]
        start = vertices[start_id]
        end = vertices[end_id]
        check_append_ridge(ridges, start, end)
    return ridges

def voronoi_to_ridges(voronoi):
    ridges = []
    regions, vertices = close_polygons_voronoi(voronoi)
    for region in regions:
        rid = region_to_ridges(region, vertices)
        ridges.extend(rid)
    return ridges

#def voronoi_to_ridges(voronoi):
    #vertices = voronoi.vertices
    #ridges = voronoi.ridge_vertices
    #ridges_coords = [[vertices[idx] for idx in ridge] for ridge in ridges
                     #if not -1 in ridge]
    #return ridges_coords

def write_point_coordinates(filename, coordinates, labels=None):
    with open(filename, 'w') as outfile:
        if labels is not None:
            outfile.write('x y label\n')
            for coords,lbl in zip(coordinates, labels):
                outfile.write('{} {} {}\n'.format(
                    coords[0], coords[1], lbl))
        else:
            outfile.write('x y\n')
            for coords,lbl in coordinates:
                outfile.write('{} {}\n'.format(
                    coords[0], coords[1]))

def write_groups_coordinates(filename, group_coordinates, group_labels):
    with open(filename, 'w') as outfile:
        if group_labels is not None:
            outfile.write('x y label group\n')
            for group_i, (group, labels) in enumerate(zip(group_coordinates, group_labels)):
                for coords, lbl in zip(group, labels):
                    outfile.write('{} {} {} {}\n'.format(
                        coords[0], coords[1], lbl, group_i))
        else:
            outfile.write('x y group\n')
            for group_i, (group, labels) in enumerate(group_coordinates):
                for coords, lbl in zip(group, labels):
                    outfile.write('{} {} {}\n'.format(
                        coords[0], coords[1], group_i))


def write_plot_coordinates(filename, plot_coordinates):
    with open(filename, 'w') as outfile:
        for plot in plot_coordinates:
            outfile.write('{} {}\n{} {}\n\n'.format(
                plot[0][0], plot[0][1], plot[1][0], plot[1][1]))

def write_quantizer(filename_prefix, points, ridges, labels=None):
    # Points
    points_filename = '{}_centroids.dat'.format(filename_prefix)
    write_point_coordinates(points_filename, points, labels)
    # Voronoi ridges
    voronoi_filename = '{}_voronoi.dat'.format(filename_prefix)
    write_plot_coordinates(voronoi_filename, ridges)

def write_quantizer_group(filename_prefix, groups, ridges, group_labels=None):
    # Points
    points_filename = '{}_centroids.dat'.format(filename_prefix)
    write_groups_coordinates(points_filename, groups, group_labels)
    # Voronoi ridges
    voronoi_filename = '{}_voronoi.dat'.format(filename_prefix)
    write_plot_coordinates(voronoi_filename, ridges)

# Centroid grouping
BUILD_DIR='/home/fabien/large-knn/build'
import sys
sys.path.append(BUILD_DIR)
from ivfpq import ffi, cffi_to_np
from sszkmeans import sszkmeans_simple

def group_vectors(vectors, group_count=8):
    print vectors.shape
    print vectors.dtype
    vectors_float32 = vectors.astype(np.float32, casting='same_kind')
    print vectors_float32.dtype
    dim = vectors.shape[1]
    vectors_cffi = ffi.cast('float*', vectors_float32.ctypes.data)
    centroids, assign, _ = \
        sszkmeans_simple(vectors_cffi, vectors.shape[0], 
                         group_count, dim)
    groups = [[] for x in range(group_count)]
    for vector_i in range(vectors.shape[0]):
        group_i = assign[vector_i]
        groups[group_i].append(vectors[vector_i])
    return groups, cffi_to_np(centroids, group_count * dim).reshape([group_count, dim])

if __name__ == "__main__":
    centroid_count = 16
    group_count = 4

    # 1. Original quantizer (points, ridges, labels, groups)
    voronoi = make_uniform_voronoi(centroid_count)
    voronoi_ridges = voronoi_to_ridges(voronoi)
    groups, centroids = group_vectors(voronoi.points, group_count)
    centroids_per_group = centroid_count / group_count
    group_start = 0
    group_labels = [range(i*centroids_per_group, (i+1)*centroids_per_group)
                    for i, group in enumerate(groups)]
    print group_labels
    write_quantizer_group('quantizer', groups, voronoi_ridges, group_labels)

    # 2. Cheap quantizer
    voronoi_cheap = Voronoi(centroids)
    voronoi_cheap_ridges = voronoi_to_ridges(voronoi_cheap)
    voronoi_plot_2d(voronoi_cheap)
    plt.show()
    write_quantizer('quantizer_cheap', voronoi_cheap.points, voronoi_cheap_ridges, range(0,group_count))

==> graphs/scripts/create_db.py <==
#!/usr/bin/env python

from __future__ import print_function
from os import path
import itertools
from db import *
        
if __name__ == '__main__':
    confs = [(8,8), (16, 4)]
    types = ['pq', 'opq']

    # Create flat databases
    for pq_type, conf in itertools.product(types, confs):
        m, b = conf
        create_flatdb('SIFT1M', pq_type, m, b)
    
    # Create indexed databases
    centroid_count = [1024, 256]
    for cent_count, pq_type, conf in itertools.product(centroid_count, types, confs):
        m, b = conf
        create_indexdb('SIFT1M', cent_count, pq_type, m, b)
    
    create_indexdb('SIFT1M', 256, 'opq', 32, 4)

    # Gist indexed databases
    for cent_count, pq_type, conf in itertools.product([256], ['opq','pq'], [(32,4),(16,8)]):
        m, b = conf
        create_indexdb('GIST1M', cent_count, pq_type, m, b)
        
    # Large Scale 64 bits
    #create_indexdb('SIFT1B', 8192, 'pq', 8, 8)
    #create_indexdb('SIFT1B', 8192, 'pq', 16, 4)
    #create_indexdb('SIFT1B', 8192, 'opq', 8, 8)
    #create_indexdb('SIFT1B', 8192, 'opq', 16, 4)
    #create_indexdb('SIFT1B', 65536, 'opq', 8, 8)
    #create_indexdb('SIFT1B', 65536, 'opq', 16, 4)
    
    # Large Scale 128 bits
    #create_indexdb('SIFT1B', 65536, 'opq', 16, 8)
    #create_indexdb('SIFT1B', 65536, 'opq', 32, 4)


==> graphs/scripts/create_db_dut2.py <==
#!/usr/bin/env python

from __future__ import print_function
from os import path
import itertools
from db import *

BUILD_DIR = '/home/andref/postdoc/pq/build/mod-pq'
PY_DIR = '/home/andref/postdoc/pq/mod-pq/quantlearn'
DB_DIR = '/home/andref/postdoc/pq/db/acmmm2017'
DATASET_DIR = '/home/andref/postdoc/pq/dut5-datasets'

datasets = {
    'TINY10M': Dataset(
        'tiny10m/TINY10M_learn.fvecs',
        'tiny10m/TINY10M_base.fvecs',
        'tiny10m/TINY10M_query.fvecs',
        'tiny10m/TINY10M_gnd.ivecs'
    ),
    'SIFT1B3M': Dataset(
        'bigann/bigann_learn3M.bvecs',
        'bigann/bigann_base.bvecs',
        'bigann/bigann_query.bvecs',
        'bigann/gnd/idx_1000M.ivecs'
    )
}

dbconfig.set_dirs(BUILD_DIR, PY_DIR, DATASET_DIR, DB_DIR)
dbconfig.set_datasets(datasets)
dbconfig.check_config()

if __name__ == '__main__':
    confs = [(8,8), (4,8)]
    types = ['pq', 'opq']

    # SIFT1M Flat 64-bit codes
    # for pq_type, conf in itertools.product(types, confs):
    #     m, b = conf
    #     create_flatdb('TINY10M', pq_type, m, b)

    # SIFT1B3M Indexed (65536)
    for pq_type, (m, b) in itertools.product(types, confs):
        create_indexdb('SIFT1B3M', 65536, pq_type, m, b)

==> graphs/scripts/create_db_dut5.py <==
#!/usr/bin/env python

from __future__ import print_function
from os import path
import itertools
from db import *

BUILD_DIR = '/home/andref/postdoc/pq/build/mod-pq'
PY_DIR = '/home/andref/postdoc/pq/mod-pq/quantlearn'
DB_DIR = '/home/andref/postdoc/pq/db/acmmm2017'
DATASET_DIR = '/home/andref/postdoc/pq/datasets'

datasets = {
    'TINY10M': Dataset(
        'tiny10m/TINY10M_learn.fvecs',
        'tiny10m/TINY10M_base.fvecs',
        'tiny10m/TINY10M_query.fvecs',
        'tiny10m/TINY10M_gnd.ivecs'
    ),
    'SIFT1B3M': Dataset(
        'bigann/bigann_learn3M.bvecs',
        'bigann/bigann_base.bvecs',
        'bigann/bigann_query.bvecs',
        'bigann/gnd/idx_1000M.ivecs'
    )
}

dbconfig.set_dirs(BUILD_DIR, PY_DIR, DATASET_DIR,
    DB_DIR)
dbconfig.set_datasets(datasets)
dbconfig.check_config()

if __name__ == '__main__':
    confs = [(4,16), (2,16)]
    types = ['pq', 'opq']

    # SIFT1M Flat 64-bit codes
    # for pq_type, conf in itertools.product(types, confs):
    #     m, b = conf
    #     create_flatdb('TINY10M', pq_type, m, b)

    # SIFT1B3M Indexed (65536)
    for pq_type, (m, b) in itertools.product(types, confs):
        create_indexdb('SIFT1B3M', 65536, pq_type, m, b)


==> graphs/scripts/create_db_hasw.py <==
#!/usr/bin/env python

from __future__ import print_function
from os import path
import itertools
from db import *

BUILD_DIR = '/home/fabien/postdoc/pq/build/mod-pq'
PY_DIR = '/home/fabien/postdoc/pq/mod-pq/quantlearn'
DB_DIR = '/media/data/db/acmmm2017'
DATASET_DIR = '/media/data/datasets'

datasets = {
    'SIFT1M': Dataset(
        'sift/sift_learn.fvecs',
        'sift/sift_base.fvecs',
        'sift/sift_query.fvecs',
        'sift/sift_groundtruth.ivecs'
    )
}

dbconfig.set_dirs(BUILD_DIR, PY_DIR, DATASET_DIR,
    DB_DIR)
dbconfig.set_datasets(datasets)
dbconfig.check_config()

if __name__ == '__main__':
    confs = [(8,8), (4,8), (4,16), (2,16)]
    types = ['pq', 'opq']

    # SIFT1M Flat 64-bit codes
    for pq_type, conf in itertools.product(types, confs):
        m, b = conf
        create_flatdb('SIFT1M', pq_type, m, b)


==> graphs/scripts/db.py <==
from __future__ import print_function
import sys
from os import path
from collections import namedtuple
from subprocess import check_call, call

Dataset = namedtuple('Dataset', ['learn', 'base', 'query', 'groundtruth'])

# Configuration
class dbconfig:
    valid_pq_types = ['pq', 'opq']
    build_dir = '.'
    datasets_dir = '.'
    db_dir = '.'
    py_dir = '.'
    datasets = {}

    @staticmethod
    def check_config():
        cmd = 'ldd {}/flatdb_create | grep libyael | grep -v \'not found\''
        cmd = cmd.format(dbconfig.build_dir)
        if not call(cmd, shell=True) == 0:
            print(("libyael.so not found in $LD_LIBRARY_PATH or "
            "default locations"), file=sys.stderr)
            print("Have you sourced envvars.sh ?", file=sys.stderr)
            sys.exit(1)

    @staticmethod
    def set_dirs(build_dir_, py_dir_, datasets_dir_, db_dir_):
        dbconfig.build_dir = build_dir_
        dbconfig.py_dir = py_dir_
        dbconfig.datasets_dir = datasets_dir_
        dbconfig.db_dir = db_dir_

    @staticmethod
    def set_datasets(datasets_):
        datasets = {}
        for name, dset in datasets_.iteritems():
            dbconfig.datasets[name] = Dataset(
                dbconfig.datasets_dir + '/' + dset.learn,
                dbconfig.datasets_dir + '/' + dset.base,
                dbconfig.datasets_dir + '/' + dset.query,
                dbconfig.datasets_dir + '/' + dset.groundtruth
            )

# Display functions
def check_call_bash(cmd):
    check_call(cmd, shell=True, executable="/bin/bash")

def hdr(str_):
    TXTBLD = '\033[1;30m'
    TXTRST = '\033[0m'
    return TXTBLD + str_ + TXTRST

# Filename functions
def flatdb_filename(dset, pq_type, m, b):
    assert pq_type in dbconfig.valid_pq_types
    assert dset in dbconfig.datasets
    return '{dset}.{m}x{b}.{pq_type}.flat.db'.format(**locals())

def indexdb_filename(dset, centroid_count, pq_type, m, b):
    assert pq_type in dbconfig.valid_pq_types
    assert dset in dbconfig.datasets
    return '{dset}.{centroid_count}.{m}x{b}.{pq_type}.index.db'.format(**locals())

def indexdb_step1_filenames(dset, centroids_count):
    res_name = '{dset}.{centroids_count}.residuals.fvecs'.format(**locals())
    db_name = '{dset}.{centroids_count}.empty.db'.format(**locals())
    return (db_name, res_name)

def flat_pq_data_filename(dset, pq_type, m, b):
    assert pq_type in dbconfig.valid_pq_types
    assert dset in dbconfig.datasets
    return '{dset}.{m}x{b}.{pq_type}.data'.format(**locals())

def index_pq_data_filename(dset, centroid_count, pq_type, m, b):
    assert pq_type in dbconfig.valid_pq_types
    assert dset in dbconfig.datasets
    return '{dset}.{centroid_count}.{m}x{b}.{pq_type}.data'.format(**locals())

# Create functions
def call_python_learn(pq_type, m, b, learn_fname, data_fname):
    cmd = ("{py_dir}/learn-quant.py {pq_type} {m} {b} "
        "{learn} {out}").format(
            py_dir=dbconfig.py_dir,
            pq_type=pq_type,
            m=m,
            b=b,
            learn=learn_fname,
            out=data_fname)
    check_call_bash(cmd)

def call_db_add(db_fname, base_fname):
    cmd = "{build_dir}/db_add {db_fname} {base_fname}".format(
        build_dir=dbconfig.build_dir,
        db_fname=db_fname,
        base_fname=base_fname)
    check_call_bash(cmd)

def _cheap_args(auto_cheap, b):
    if auto_cheap and b == 16:
        return '-c 8'
    return ''

def create_flatdb(dset, pq_type, m, b, auto_cheap=True):
    print(hdr("FlatDB {dset} {pq_type} {m}x{b}".format(dset=dset,
        pq_type=pq_type.upper(), m=m, b=b)))

    # Learn product quantizer
    learn_fname = dbconfig.datasets[dset].learn
    data_fname = dbconfig.db_dir + '/' + \
        flat_pq_data_filename(dset, pq_type, m, b)
    print(" PQ Prop. file: {}".format(data_fname))
    if path.exists(data_fname):
        print(" ALREADY EXISTS")
    else:
        call_python_learn(pq_type, m, b, learn_fname, data_fname)

    # Create database
    db_fname = dbconfig.db_dir + '/' + flatdb_filename(dset, pq_type, m, b)
    cheap_args = _cheap_args(auto_cheap, b)
    print(" Database file: {}".format(db_fname))
    if path.exists(db_fname):
        print(" ALREADY EXISTS")
    else:
        # Create database file
        cmd = "{build_dir}/flatdb_create {cheap_args} {data_fname} {db_fname}"
        cmd = cmd.format(
            build_dir = dbconfig.build_dir,
            cheap_args = cheap_args,
            data_fname = data_fname,
            db_fname = db_fname
        )
        check_call_bash(cmd)

        # Add vectors
        base_fname = dbconfig.datasets[dset].base
        call_db_add(db_fname, base_fname)

def create_indexdb(dset, centroid_count, pq_type, m, b, auto_cheap=True):
    print(hdr("IndexDB {dset} {pq_type} {m}x{b}".format(dset=dset,
            pq_type=pq_type.upper(), m=m, b=b)))

    # Learn coarse quantizer
    learn_fname = dbconfig.datasets[dset].learn
    cent_fname, res_fname = indexdb_step1_filenames(dset, centroid_count)
    cent_fname = dbconfig.db_dir + '/' + cent_fname
    res_fname = dbconfig.db_dir + '/' + res_fname
    print(" Centroids file: {}".format(cent_fname))
    print(" Residuals file: {}".format(res_fname))
    if path.exists(cent_fname) or path.exists(res_fname):
        print(" ALREADY EXISTS")
        assert path.exists(cent_fname) and path.exists(res_fname)
    else:
        cmd = "{build_dir}/indexdb_create1 {count} "
        cmd += "{learn_fname} {cent_fname} {res_fname}"
        cmd = cmd.format(
            build_dir=dbconfig.build_dir,
            count=centroid_count,
            learn_fname=learn_fname,
            cent_fname=cent_fname,
            res_fname=res_fname
        )
        check_call_bash(cmd)

    # Learn product quantizer
    data_fname = dbconfig.db_dir + '/' + \
        index_pq_data_filename(dset, centroid_count, pq_type, m, b)
    print(" PQ Prop. file: {}".format(data_fname))
    if path.exists(data_fname):
        print(" ALREADY EXISTS")
    else:
        call_python_learn(pq_type, m, b, res_fname, data_fname)

    # Create database
    db_fname = dbconfig.db_dir + '/' + \
        indexdb_filename(dset, centroid_count, pq_type, m, b)
    cheap_args = _cheap_args(auto_cheap, b)
    print(" Database file: {}".format(db_fname))
    if path.exists(db_fname):
        print(" ALREADY EXISTS")
    else:
        # Create database file
        cmd = "{build_dir}/indexdb_create2 {cheap_args} {cent_fname} "
        cmd += "{data_fname} {db_fname}"
        cmd = cmd.format(
            build_dir=dbconfig.build_dir,
            cheap_args=cheap_args,
            cent_fname=cent_fname,
            data_fname=data_fname,
            db_fname=db_fname
        )
        check_call_bash(cmd)
        # Add vectors
        base_fname = dbconfig.datasets[dset].base
        call_db_add(db_fname, base_fname)

# Query functions
def _cont_out_char(cont):
    out_char = '>'
    if cont:
        out_char = '>>'
    return out_char

BATCH_SIZE = 32
def query_db(db_file, groundtruth_file, query_file, r, ma=1, cont=False):
    ma_args = ''
    if db_file.endswith('.flat.db'):
        if ma != 1:
            print("Invalid multiple assignement for Flat DB: {}".format(ma),
                file=sys.stderr)
            sys.exit(1)
    elif db_file.endswith('.index.db'):
        ma_args = '-m {}'.format(ma)
    else:
        print("Invalid database filename: {}".format(db_fname),
            file=sys.stderr)
        sys.exit(1)
    out_file = db_file + '.csv'
    db_path = dbconfig.db_dir + '/' + db_file
    groundtruth_path = dbconfig.datasets_dir + '/' + groundtruth_file
    query_path = dbconfig.datasets_dir + '/' + query_file
    cmd = '{build_dir}/db_query -b {batch_size} -r {r} {ma_args} {db_path} '
    cmd += '{query_path} {groundtruth_path} {out_char} {out_file}'
    cmd = cmd.format(
        build_dir = dbconfig.build_dir,
        batch_size=BATCH_SIZE,
        r=r,
        ma_args=ma_args,
        db_path=db_path,
        query_path=query_path,
        groundtruth_path=groundtruth_path,
        out_char=_cont_out_char(cont),
        out_file=out_file
    )
    check_call_bash(cmd)

def query_cheap_db(db_file, groundtruth_file, query_file, r, r2list,
    ma=1, cont=False, tag=None):

    query_exec = 'db_query_cheap'
    ma_args = ''
    if db_file.endswith('.flat.db'):
        if ma != 1:
            print("Invalid multiple assignement for Flat DB: {}".format(ma),
                file=sys.stderr)
            sys.exit(1)
    elif db_file.endswith('.index.db'):
        query_exec = 'indexdb_query_cheap'
        ma_args = '-m {}'.format(ma)
    else:
        print("Invalid database filename: {}".format(db_fname),
            file=sys.stderr)
        sys.exit(1)

    out_file = None
    if not tag:
        out_file = '{db_file}.cheap.csv'.format(
            db_file=db_file)
    else:
        out_file = '{db_file}.{tag}.cheap.csv'.format(
            db_file=db_file,
            tag=tag)

    rarg = '-f'
    if r:
        rarg = '-r {r}'.format(r=r)

    db_path = dbconfig.db_dir + '/' + db_file
    groundtruth_path = dbconfig.datasets_dir + '/' + groundtruth_file
    query_path = dbconfig.datasets_dir + '/' + query_file

    cmd = ('{build_dir}/{query_exec} -b {batch_size} {ma_args} {rarg} '
           '-R {r2arg} {db_path} {query_path} {groundtruth_path} '
           '{out_char} {out_file}').format(
               build_dir=dbconfig.build_dir,
               query_exec=query_exec,
               batch_size=BATCH_SIZE,
               ma_args=ma_args,
               rarg=rarg,
               r2arg=','.join([str(e) for e in r2list]),
               db_path=db_path,
               query_path=query_path,
               groundtruth_path=groundtruth_path,
               out_char=_cont_out_char(cont),
               out_file=out_file
           )
    check_call_bash(cmd)


==> graphs/scripts/graphs.py <==
from __future__ import print_function
import pandas as pd

def make_df_r2_graph(df, prefix=''):
    df_graph = df[['r2']].copy()
    df_graph[prefix + 'recall'] = df['recall']
    df_graph[prefix + 'query_us'] = df['index_us'] + df['rotate_us'] + df['table_us'] + \
        df['scan_us']
    df_graph[prefix + 'query_us'] /= 1000
    df_graph[prefix + 'rerank_us'] = df['scan_refine_us']
    df_graph[prefix + 'rerank_us'] /= 1000
    return df_graph

def r2_graph(csv_file, opq_csv_file, out_name):
    df = pd.read_csv(csv_file)
    df_graph = make_df_r2_graph(df)
    opq_df = pd.read_csv(opq_csv_file)
    opq_df_graph = make_df_r2_graph(opq_df, prefix='opq_')
    df_graph_merged = pd.merge(df_graph, opq_df_graph, on='r2')
    df_graph_merged.to_csv(out_name, sep='\t', index=False)


def cleanup_headers_file(fname):
    lines = []
    with open(fname, 'r') as infile:
        header = infile.readline()
        lines.append(header)
        for l in infile:
            if l != header:
                lines.append(l)

    with open(fname, 'w') as outfile:
        outfile.writelines(lines)

def clean_load(csv_file):
    cleanup_headers_file(csv_file)
    return pd.read_csv(csv_file)

def get_time_recall(r_value, df):
    line = df[df['r'] == 100]
    time_value = line['index_us'] + line['rotate_us'] + line['table_us'] + \
        line['scan_us']
    recall_value = line['recall']
    return (time_value.tolist()[0], recall_value.tolist()[0])

def make_table_line(prefix, dframes):
    line = '{}'.format(prefix)
    for df in dframes:
        time_value, recall_value = get_time_recall(100, df)
        time_value = time_value / 1000.0
        line += ' & {:.3g} ms & {:.3g}'.format(time_value, recall_value)
    return line + '\\\\'

def make_table(line_specs, outfile):
    lines = []
    for lspec in line_specs:
        if isinstance(lspec, basestring):
            lines.append(lspec)
        else:
            prefix = lspec[0]
            dframes = [clean_load(filename) for filename in lspec[1:]]
            lines.append(make_table_line(prefix, dframes))

    with open(outfile, 'w') as outf:
        outf.write('\n'.join(lines))

def make_df_r_recall(df, prefix='', join=None):
    df_graph = df[['r']].copy()
    df_graph[prefix + 'recall'] = df['recall']
    if join is None:
        return df_graph
    else:
        return pd.merge(join, df_graph, on='r')

def r_graph_recall_all(pq8, pq16, pq816, opq8, opq16, opq816, out_name):
    # PQ
    df_pq8 = make_df_r_recall(clean_load(pq8), 'pq8_')
    df_pq8 = make_df_r_recall(clean_load(pq16), 'pq16_', df_pq8)
    df_pq8 = make_df_r_recall(clean_load(pq816), 'pq816_', df_pq8)
    # OPQ
    df_pq8 = make_df_r_recall(clean_load(opq8), 'opq8_', df_pq8)
    df_pq8 = make_df_r_recall(clean_load(opq16), 'opq16_', df_pq8)
    df_pq8 = make_df_r_recall(clean_load(opq816), 'opq816_', df_pq8)
    df_pq8.to_csv(out_name, sep='\t', index=False)

def r_graph_recall(pq8, pq16, opq8, opq16, out_name):
    # PQ
    df_pq8 = make_df_r_recall(clean_load(pq8), 'pq8_')
    df_pq8 = make_df_r_recall(clean_load(pq16), 'pq16_', df_pq8)
    # OPQ
    df_pq8 = make_df_r_recall(clean_load(opq8), 'opq8_', df_pq8)
    df_pq8 = make_df_r_recall(clean_load(opq16), 'opq16_', df_pq8)
    df_pq8.to_csv(out_name, sep='\t', index=False)

def make_df_r_time(df, prefix='', join=None):
    df_graph = df[['r']].copy()
    df_graph[prefix + 'query_us'] = df['index_us'] + df['rotate_us'] + df['table_us'] + \
        df['scan_us']
    df_graph[prefix + 'query_us'] /= 1000
    if join is None:
        return df_graph
    else:
        return pd.merge(join, df_graph, on='r')

def add_r2(pq816, opq816, join):
    df = pq816[['r', 'r2']]
    print(df)
    if not df.equals(opq816[['r', 'r2']]):
        print("The same R2 values must be used for PQ8,16 and OPQ8,16", 
            file=sys.stderr)
        sys.exit(1)
    df['r2'] = df['r2'] / 1000
    df['r2'] = df['r2'].astype(int)
    df['r2'] = df['r2'].astype(str) + 'K'
    return pd.merge(join, df, on='r')

def r_graph_time_all(pq8, pq16, pq816, opq8, opq16, opq816, out_name):
    # PQ
    df_pq8 = make_df_r_time(clean_load(pq8), 'pq8_')
    df_pq8 = make_df_r_time(clean_load(pq16), 'pq16_', df_pq8)
    df_pq816 = clean_load(pq816)
    df_pq8 = make_df_r_time(df_pq816, 'pq816_', df_pq8)
    # OPQ
    df_pq8 = make_df_r_time(clean_load(opq8), 'opq8_', df_pq8)
    df_pq8 = make_df_r_time(clean_load(opq16), 'opq16_', df_pq8)
    df_opq816 = clean_load(opq816)
    df_pq8 = make_df_r_time(df_opq816, 'opq816_', df_pq8)
    # R2 
    df_pq8 = add_r2(df_pq816, df_opq816, df_pq8)

    df_pq8.to_csv(out_name, sep='\t', index=False)

def r_graph_time(pq8, pq16, opq8, opq16, out_name):
    # PQ
    df_pq8 = make_df_r_time(clean_load(pq8), 'pq8_')
    df_pq8 = make_df_r_time(clean_load(pq16), 'pq16_', df_pq8)
    # OPQ
    df_pq8 = make_df_r_time(clean_load(opq8), 'opq8_', df_pq8)
    df_pq8 = make_df_r_time(clean_load(opq16), 'opq16_', df_pq8)
    df_pq8.to_csv(out_name, sep='\t', index=False)

if __name__ == "__main__":

    # SIFT1M 64-bit codes
    # r2_graph('SIFT1M.4x16.pq.flat.db.r2_norefine.cheap.csv', 
    #          'SIFT1M.4x16.opq.flat.db.r2_norefine.cheap.csv',
    #          'SIFT1M_r2_norefine.dat')
    # r2_graph('SIFT1M.4x16.pq.flat.db.r2_r100.cheap.csv', 
    #          'SIFT1M.4x16.opq.flat.db.r2_r100.cheap.csv',
    #          'SIFT1M_r2_r100.dat')

    # r_graph_recall_all(
    #     'SIFT1M.8x8.pq.flat.db.csv',
    #     'SIFT1M.4x16.pq.flat.db.csv',
    #     'SIFT1M.4x16.pq.flat.db.cheap.csv',
    #     'SIFT1M.8x8.opq.flat.db.csv',
    #     'SIFT1M.4x16.opq.flat.db.csv',
    #     'SIFT1M.4x16.opq.flat.db.cheap.csv',
    #     'SIFT1M_r_recall.dat'
    # )
    # r_graph_time_all(
    #     'SIFT1M.8x8.pq.flat.db.csv',
    #     'SIFT1M.4x16.pq.flat.db.csv',
    #     'SIFT1M.4x16.pq.flat.db.cheap.csv',
    #     'SIFT1M.8x8.opq.flat.db.csv',
    #     'SIFT1M.4x16.opq.flat.db.csv',
    #     'SIFT1M.4x16.opq.flat.db.cheap.csv',
    #     'SIFT1M_r_time.dat'
    # )

    # SIFT1M 32-bit codes
    # r2_graph('SIFT1M.2x16.pq.flat.db.r2_norefine.cheap.csv', 
    #          'SIFT1M.2x16.opq.flat.db.r2_norefine.cheap.csv',
    #          'SIFT1M_32b_r2_norefine.dat')
    # r2_graph('SIFT1M.2x16.pq.flat.db.r2_r100.cheap.csv', 
    #          'SIFT1M.2x16.opq.flat.db.r2_r100.cheap.csv',
    #          'SIFT1M_32b_r2_r100.dat')

    # r_graph_recall_all(
    #     'SIFT1M.4x8.pq.flat.db.csv',
    #     'SIFT1M.2x16.pq.flat.db.csv',
    #     'SIFT1M.2x16.pq.flat.db.cheap.csv',
    #     'SIFT1M.4x8.opq.flat.db.csv',
    #     'SIFT1M.2x16.opq.flat.db.csv',
    #     'SIFT1M.2x16.opq.flat.db.cheap.csv',
    #     'SIFT1M_32b_r_recall.dat'
    # )
    # r_graph_time_all(
    #     'SIFT1M.4x8.pq.flat.db.csv',
    #     'SIFT1M.2x16.pq.flat.db.csv',
    #     'SIFT1M.2x16.pq.flat.db.cheap.csv',
    #     'SIFT1M.4x8.opq.flat.db.csv',
    #     'SIFT1M.2x16.opq.flat.db.csv',
    #     'SIFT1M.2x16.opq.flat.db.cheap.csv',
    #     'SIFT1M_32b_r_time.dat'
    # )

    # TINY10M 64-bit codes
    # r2_graph('TINY10M.4x16.pq.flat.db.r2_norefine.cheap.csv', 
    #          'TINY10M.4x16.opq.flat.db.r2_norefine.cheap.csv',
    #          'TINY10M_r2_norefine.dat')
    # r2_graph('TINY10M.4x16.pq.flat.db.r2_r100.cheap.csv', 
    #          'TINY10M.4x16.opq.flat.db.r2_r100.cheap.csv',
    #          'TINY10M_r2_r100.dat')

    # r_graph_recall_all(
    #     'TINY10M.8x8.pq.flat.db.csv',
    #     'TINY10M.4x16.pq.flat.db.csv',
    #     'TINY10M.4x16.pq.flat.db.cheap.csv',
    #     'TINY10M.8x8.opq.flat.db.csv',
    #     'TINY10M.4x16.opq.flat.db.csv',
    #     'TINY10M.4x16.opq.flat.db.cheap.csv',
    #     'TINY10M_r_recall.dat'
    # )
    # r_graph_time_all(
    #     'TINY10M.8x8.pq.flat.db.csv',
    #     'TINY10M.4x16.pq.flat.db.csv',
    #     'TINY10M.4x16.pq.flat.db.cheap.csv',
    #     'TINY10M.8x8.opq.flat.db.csv',
    #     'TINY10M.4x16.opq.flat.db.csv',
    #     'TINY10M.4x16.opq.flat.db.cheap.csv',
    #     'TINY10M_r_time.dat'
    # )

    # TINY10M 32-bit codes
    # r2_graph('TINY10M.2x16.pq.flat.db.r2_norefine.cheap.csv', 
    #          'TINY10M.2x16.opq.flat.db.r2_norefine.cheap.csv',
    #          'TINY10M_32b_r2_norefine.dat')
    # r2_graph('TINY10M.2x16.pq.flat.db.r2_r100.cheap.csv', 
    #          'TINY10M.2x16.opq.flat.db.r2_r100.cheap.csv',
    #          'TINY10M_32b_r2_r100.dat')

    # r_graph_recall_all(
    #     'TINY10M.4x8.pq.flat.db.csv',
    #     'TINY10M.2x16.pq.flat.db.csv',
    #     'TINY10M.2x16.pq.flat.db.cheap.csv',
    #     'TINY10M.4x8.opq.flat.db.csv',
    #     'TINY10M.2x16.opq.flat.db.csv',
    #     'TINY10M.2x16.opq.flat.db.cheap.csv',
    #     'TINY10M_32b_r_recall.dat'
    # )
    # r_graph_time_all(
    #     'TINY10M.4x8.pq.flat.db.csv',
    #     'TINY10M.2x16.pq.flat.db.csv',
    #     'TINY10M.2x16.pq.flat.db.cheap.csv',
    #     'TINY10M.4x8.opq.flat.db.csv',
    #     'TINY10M.2x16.opq.flat.db.csv',
    #     'TINY10M.2x16.opq.flat.db.cheap.csv',
    #     'TINY10M_32b_r_time.dat'
    # )

    # SIFT1B3M
    # r_graph_recall_all(
    #     'SIFT1B3M.65536.8x8.pq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.pq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.pq.index.db.cheap.csv',
    #     'SIFT1B3M.65536.8x8.opq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.opq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.opq.index.db.cheap.csv',
    #     'SIFT1B3M_r_recall.dat'
    # )
    # r_graph_time_all(
    #     'SIFT1B3M.65536.8x8.pq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.pq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.pq.index.db.cheap.csv',
    #     'SIFT1B3M.65536.8x8.opq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.opq.index.db.csv',
    #     'SIFT1B3M.65536.4x16.opq.index.db.cheap.csv',
    #     'SIFT1B3M_r_time.dat'
    # )

    # Tables
    make_table(
        (('PQ $4{\\stimes}8$', 'SIFT1M.4x8.pq.flat.db.csv', 'TINY10M.4x8.pq.flat.db.csv'),
        ('PQ $2{\\stimes}16$', 'SIFT1M.2x16.pq.flat.db.csv', 'TINY10M.2x16.pq.flat.db.csv'),
        ('PQ $2{\\stimes}8,16$', 'SIFT1M.2x16.pq.flat.db.cheap.csv', 'TINY10M.2x16.pq.flat.db.cheap.csv'),
        '\\midrule',
        ('OPQ $4{\\stimes}8$', 'SIFT1M.4x8.opq.flat.db.csv', 'TINY10M.4x8.opq.flat.db.csv'),
        ('OPQ $2{\\stimes}16$', 'SIFT1M.2x16.opq.flat.db.csv', 'TINY10M.2x16.opq.flat.db.csv'),
        ('OPQ $2{\\stimes}8,16$', 'SIFT1M.2x16.opq.flat.db.cheap.csv', 'TINY10M.2x16.opq.flat.db.cheap.csv')),
        'table_32b.booktabs.tex'
    )

==> graphs/scripts/query_db.py <==
#!/usr/bin/env python

from __future__ import print_function
import itertools
from sys import exit
from db import *
from time import sleep

BUILD_DIR = '/home/fabien/postdoc/pq/build/mod-pq'
PY_DIR = '/home/fabien/postdoc/pq/mod-pq/quantlearn'
DB_DIR = '/media/data/db/acmmm2017'
DATASET_DIR = '/media/data/datasets'

datasets = {
    'SIFT1M': Dataset(
        'sift/sift_learn.fvecs',
        'sift/sift_base.fvecs',
        'sift/sift_query.fvecs',
        'sift/sift_groundtruth.ivecs'
    ),
    'TINY10M': Dataset(
        'tiny10m/TINY10M_learn.fvecs',
        'tiny10m/TINY10M_base.fvecs',
        'tiny10m/TINY10M_query.fvecs',
        'tiny10m/TINY10M_gnd.ivecs'
    ),
    'SIFT1B3M': Dataset(
        '',
        '',
        'bigann/bigann_query.bvecs',
        'bigann/gnd/idx_1000M.ivecs'
    )
}

dbconfig.set_dirs(BUILD_DIR, PY_DIR, DATASET_DIR,
    DB_DIR)
dbconfig.set_datasets(datasets)
dbconfig.check_config()


def list_flatdb(dset, confs=[(8,8), (4,16)], types=['pq', 'opq']):
    return [flatdb_filename(dset, pq, m, b)
                for pq, (m,b) in itertools.product(types, confs)]

def list_indexdb(dset, centroid_counts, confs = [(4,8), (2,16)],
        types=['pq', 'opq']):
    return [indexdb_filename(dset, ccount, pq, m, b) for ccount, pq, (m,b) in
                itertools.product(centroid_counts, types, confs)]

def query_db_rlist(db_file, gnd_file, query_file, rlist, ma=1):
    query_db(db_file, gnd_file, query_file, rlist[0][0], ma)
    for i in range(1, len(rlist)):
        query_db(db_file, gnd_file, query_file, rlist[i][0], ma, cont=True)

def query_cheap_rlist(db_file, gnd_file, query_file, rlist, ma=1):
    query_cheap_db(db_file, gnd_file, query_file, rlist[0][0],
        [rlist[0][1]], ma)
    for i in range(1, len(rlist)):
        query_cheap_db(db_file, gnd_file, query_file, rlist[i][0],
            [rlist[i][1]], ma, cont=True)

def query_r2(databases, gnd_file, query_file, r2list):
    # No refine, vary R2
    for db in databases:
        print(db, "no refine, vary R2")
        query_cheap_db(db, gnd_file, query_file, None, r2list,
            tag='r2_norefine')

    # r=100, vary R2
    for db in databases:
        print(db, "r=100, vary R2")
        query_cheap_db(db, gnd_file, query_file, 100, r2list,
            tag='r2_r100')

def query_r_main(databases, gnd_file, query_file, rlist, ma=1):
    # main
    for db in databases:
        print(db, "main")
        query_db_rlist(db, gnd_file, query_file, rlist, ma)

def query_r_cheap(databases, gnd_file, query_file, rlist, ma=1):
    # main cheap
    for db in databases:
        print(db, "cheap main")
        query_cheap_rlist(db, gnd_file, query_file, rlist, ma)

if __name__ == "__main__":

    # ## SIFT1M - 64 bits
    # db8 = list_flatdb('SIFT1M', [(8,8)])
    # db16 = list_flatdb('SIFT1M', [(4,16)])
    # query_file = datasets['SIFT1M'].query
    # gnd_file = datasets['SIFT1M'].groundtruth
    # r2list = [2000,4000,8000,10000,15000,20000,50000]

    # #query_r2(db16, gnd_file, query_file, r2list)

    # rlist = [
    #     (10,  9000),
    #     (20,  9000),
    #     (50,  9000),
    #     (100, 9000),
    #     (200, 12000),
    #     (500, 12000),
    #     (1000, 12000)
    # ]
    # #query_r_main(db8+db16, gnd_file, query_file, rlist)
    # #query_r_flatdb_cheap(db16, gnd_file, query_file, rlist)

    # ## SIFT1M - 32 bits
    # db8 = list_flatdb('SIFT1M', [(4,8)])
    # db16 = list_flatdb('SIFT1M', [(2,16)])

    # #query_r2(db16, gnd_file, query_file, r2list)

    # rlist = [
    #     (10,  10000),
    #     (20,  10000),
    #     (50,  10000),
    #     (100, 10000),
    #     (200, 15000),
    #     (500, 17000),
    #     (1000, 20000)
    # ]
    # #query_r_main(db8+db16, gnd_file, query_file, rlist)
    # #query_r_flatdb_cheap(db16, gnd_file, query_file, rlist)

    # ## TINY10M - 64 bits
    # db8 = list_flatdb('TINY10M', [(8,8)])
    # db16 = list_flatdb('TINY10M', [(4,16)])
    # query_file = datasets['TINY10M'].query
    # gnd_file = datasets['TINY10M'].groundtruth
    # r2list = [20000,30000,50000,100000,200000,300000,500000]

    # query_r2(db16, gnd_file, query_file, r2list)

    # rlist = [
    #     (10,  60000),
    #     (20,  60000),
    #     (50,  70000),
    #     (100, 100000),
    #     (200, 120000),
    #     (500, 150000),
    #     (1000, 200000)
    # ]
    # #query_r_main(db8+db16, gnd_file, query_file, rlist)
    # query_r_flatdb_cheap(db16, gnd_file, query_file, rlist)

    # ## TINY10M - 32 bits
    # db8 = list_flatdb('TINY10M', [(4,8)])
    # db16 = list_flatdb('TINY10M', [(2,16)])

    # query_r2(db16, gnd_file, query_file, r2list)

    # rlist = [
    #     (10,  60000),
    #     (20,  60000),
    #     (50,  70000),
    #     (100, 120000),
    #     (200, 150000),
    #     (500, 200000),
    #     (1000, 300000)
    # ]
    # #query_r_main(db8+db16, gnd_file, query_file, rlist)
    # query_r_flatdb_cheap(db16, gnd_file, query_file, rlist)

    ## SIFT1B3M - 64 bits
    db8 = list_indexdb('SIFT1B3M', [65536], [(8,8)])
    db16 = list_indexdb('SIFT1B3M', [65536], [(4,16)])
    query_file = datasets['SIFT1B3M'].query
    gnd_file = datasets['SIFT1B3M'].groundtruth

    rlist = [
        (10,  10000),
        (20,  10000),
        (50,  15000),
        (100, 20000),
        (200, 25000),
        (500, 30000),
        (1000, 30000)
    ]

    #query_r_main(db8+db16, gnd_file, query_file, rlist, 64)
    query_r_cheap(db16, gnd_file, query_file, rlist, 64)
